Elastoplasticity with softening as a state-dependent sweeping process: non-uniqueness of solutions and emergence of shear bands in lattices of springs

Plasticity with softening and fracture mechanics lead to ill-posed mathematical problems due to the loss of monotonicity. Multiple co-existing solutions are possible when softening elements are coupled together, and solutions cannot be continued beyond the point of complete degradation of the set of admissible stresses. We present a state-dependent sweeping process which solves the evolution of elasto-plastic Lattice Spring Models with arbitrary placement of softening, hardening and perfectly plastic springs. Using numerical simulations of regular grid lattices with softening we demonstrate the emergence of non-symmetric shear bands with strain localization. At the same time, in toy examples it is easy to analytically derive multiple co-existing solutions. These solutions correspond to fixed points in the implicit catch-up algorithm and we observe a discontinuous bifurcation with the exchange of stability of those fixed points.

==> anc/README.txt <==
DESCRIPTION

This Supplemental Material contains full videos of the simulations of the Lattice Spring Models, obtained from the state-dependent sweeping process formulation via the implicit catch-up method (Algorithm 2). We include the examples from Section 6, as well as a few additional relevant examples.


Note: in the Figs. 10-16 a-h in the paper the color was adjusted so that red color means the maximum value of the respective variable on time-interval [0, 6]. In the supplemental videos, showing full evolution on time-interval [0,10], red color indicates the maximum value on [0,10]. 


***A symmetric rectangular lattice with softening***
* Section 6.1.1 and Fig. 10 in the paper.
* 
* square_10x15_softening_damage.mp4  - color indicates the evolution of the damage variable (a), thickness indicates a yielding spring (ongoing plastic  deformation).
* square_10x15_softening_stress.mp4  - color indicates the evolution of the stress variable (\sigma), thickness indicates a yielding spring (ongoing plastic deformation).


***A symmetric rectangular lattice with softening - the second solution***
* Section 6.1.1 and Fig. 3 in the paper
*
* square_10x15_softening_initial_guess2_damage.mp4
* square_10x15_softening_initial_guess2_stress.mp4
* square_10x15_softening_initial_guess2_iters.png  - the graph of the number of iteration per time-step
* square_10x15_softening_initial_guess2_total_stress.png  - the graph of the total stress in the lattice (formula (112)) 


***A rectangular lattice with a defect with softening***
* Section 6.1.2 and Fig. 11 in the paper
*
* square_10x15_softening_defect_to_right_damage.mp4
* square_10x15_softening_defect_to_right_stress.mp4


***A symmetric rectangular lattice with perfect plasticity***
* Section 6.1.3 and Fig. 12 in the paper.
* 
* square_10x15_pp_damage.mp4
* square_10x15_pp_stress.mp4


***A rectangular lattice with a defect with perfect plasticity***
* Section 6.1.4 and Fig. 13 in the paper
*
* square_10x15_pp_defect_to_right_damage.mp4
* square_10x15_pp_defect_to_right_stress.mp4


***A symmetric rectangular lattice with hardening***
* Section 6.1.5 and Fig. 14 in the paper.
* 
* square_10x15_hardening_damage.mp4
* square_10x15_hardening_stress.mp4


***A rectangular lattice with a defect with hardening***
* Section 6.1.6 and Fig. 15 in the paper
*
* square_10x15_hardening_defect_to_right_damage.mp4
* square_10x15_hardening_defect_to_right_stress.mp4


***A symmetric triangular lattice with softening***
* Parameters of the springs as in Section 6.2 of the paper, the results are not included int the text
*
* triangles_softening_damage.mp4
* triangles_softening_stress.mp4
* triangles_softening_iters.png
* triangles_softening_total_stress.png

***A triangular lattice with a defect with softening***
*
* triangles_softening_defect_damage.mp4
* triangles_softening_defect_stress.mp4

 



